A discrete dislocation dynamics study of precipitate bypass mechanisms in nickel-based superalloys

Order strengthening in nickel-based superalloys is associated with the extra stress required for dislocations to bypass the $\gamma'$ precipitates distributed in the $\gamma$ matrix. A rich variety of bypass mechanism has been identified, with various shearing and Orowan looping processes giving way to climb bypass as the operating conditions change from the low/intermediate temperatures and high stress regime, to the high temperature and low stress regime. When anti phase boundary (APB) shearing and Orowan looping mechanisms operate, the bypass mechanism changes from shearing to looping with increased particle size and within a broad coexistence size window. Another possibility, supported by indirect experimental evidence, is that a third "hybrid" transition mechanism may operate. In this paper we use discrete dislocation dynamics (DDD) simulations to study dislocation bypass mechanisms in Ni-based superalloys. We develop a new method to compute generalized stacking fault forces in DDD simulations. We use this method to study the mechanisms of bypass of a square lattice of spherical $\gamma'$ precipitates by $a/2\langle110\rangle\{111\}$ edge dislocations, as a function of the precipitates volume fraction and size. We show that the hybrid mechanism is possible and it operates as a transition mechanism between the shearing and looping regimes over a large range of precipitates volume fraction and radii. We also consider the effects of a $\gamma/\gamma'$ lattice misfit on the bypass mechanisms, which we approximate by an additional precipitate stress computed according to Eshelby's inclusion theory. We show that in the shearing and hybrid looping-shearing regimes, a lattice misfit generally results in an increased bypass stress. For sufficiently high lattice misfit, the bypass stress is controlled by the pinning of the trailing dislocation on the exit side of the precipitates.

==> figures/DDD_data_points.m <==
clc; 

clear all; 

close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

nu=0.33; 

hFig=figure();

%%%%%% DDD results %%%%%%%

%shearing
R_shear=[25 50 100 200 300];

DD_25_shear=[32/3/pi*25^2./[55.55 62.5 75 93.75 125 150 187.5 250 375].^2;
 [0.004225 0.00375 0.0033 0.0025 0.00175 0.00145 0.0011 0.00075 0.0005]*G/1e6]; 

DD_50_shear=[32/3/pi*50^2./[111.11 125 150 187.5 250 300 375 500 750].^2;
[0.0044 0.00395 0.00329, 0.002625, 0.00207, 0.0017, 0.0014, 0.00081,0.0005]*G/1e6];  

DD_100_shear=[32/3/pi*100^2./[222.22].^2;
[0.00415]*G/1e6];  

DD_200_shear=[32/3/pi*200^2./[444.44].^2;
[0.004]*G/1e6];   

DD_300_shear=[32/3/pi*300^2./[666.67].^2;
[0.00396]*G/1e6];

% loop and shear
R_loopShear=[100 200 300 400];

% DD_25_loopShear=[32/3/pi*25^2./[75 93.75 125 150 187.5 250 375].^2;
%  [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 

% DD_50_loopShear=[32/3/pi*50^2./[150 187.5 250 300 375 500 750].^2;
% [0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6];  

DD_100_loopShear=[32/3/pi*100^2./[250 300 375 500 600 750 1000 1500].^2;
[0.0035 0.0026 0.002 0.00155 0.001245 0.00101 0.00075 0.000545]*G/1e6];  

DD_200_loopShear=[32/3/pi*200^2./[500 600 750].^2;
[0.00345 0.00291 0.00245]*G/1e6];   

DD_300_loopShear=[32/3/pi*300^2./[750 900].^2;
[0.00351 0.0031]*G/1e6];

DD_400_loopShear=[32/3/pi*400^2./[888.89 1000].^2;
[0.00393 0.003625]*G/1e6];

%looping
R_loop=[200 300 400];  

DD_200_loop=[32/3/pi*200^2./[1000 1200 1500 2000 3000].^2;
[0.00143 0.00103 0.00076 0.0005 0.00031]*G/1e6];   

DD_300_loop=[32/3/pi*300^2./[1125 1500 1800 2250 3000 4500].^2;
[0.00199 0.00101 0.00075 0.00057 0.00041 0.00035]*G/1e6];

DD_400_loop=[32/3/pi*400^2./[1200 1500 2000 2400 3000 4000 6000].^2;
[0.00262 0.00156 0.0009 0.00062 0.00045 0.00034 0.00032]*G/1e6];

plot(R_shear(1)*ones(size(DD_25_shear,2),1),DD_25_shear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(1)*ones(size(DD_100_loopShear,2),1),DD_100_loopShear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_loop(1)*ones(size(DD_200_loop,2),1),DD_200_loop(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 

plot(R_shear(2)*ones(size(DD_50_shear,2),1),DD_50_shear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(3)*ones(size(DD_100_shear,2),1),DD_100_shear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(4)*ones(size(DD_200_shear,2),1),DD_200_shear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(5)*ones(size(DD_300_shear,2),1),DD_300_shear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 


plot(R_loopShear(2)*ones(size(DD_200_loopShear,2),1),DD_200_loopShear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(3)*ones(size(DD_300_loopShear,2),1),DD_300_loopShear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(4)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
% plot(R_loopShear(5)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot(R_loopShear(6)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 

plot(R_loop(2)*ones(size(DD_300_loop,2),1),DD_300_loop(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 
plot(R_loop(3)*ones(size(DD_400_loop,2),1),DD_400_loop(1,:),'k*','Linewidth',lw,'markersize',msz); hold on; 

plot([0 400],[0.85 0.85],'k-','LineWidth',lw-1); 

xlabel('$r(nm)$','Interpreter','Latex','Fontsize',fsz); 
ylabel('$f$','Interpreter','Latex','Fontsize',fsz); 

annotation('textbox',[0.2 0.68 0.2 0.2],'String',{'$f_{max}$'},'FitBoxToText','on',...
            'EdgeColor','none','interpreter','latex','fontsize',fsz);

% legend({'$non-strongly ~ coupled ~ shearing$','$strongly ~ coupled ~ shearing$',...
%         '$looping ~ and ~ shearing$','$concentric ~ looping$'},'Interpreter','Latex',...
%        'Fontsize',fsz-7,'Location','northoutside');

% legend({'$double ~ shearing$',...
%          '$hybrid~looping-shearing$','$double ~ looping$'},'Interpreter','Latex',...
%         'Fontsize',fsz,'Location','northoutside');
    
grid on; 

ylim([0 0.9]); 

set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 800 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'DDD_data_points.pdf');  
   

==> figures/cutting_mechanism_DDD.m <==
clc; 

clear all; 

close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

nu=0.33; 

hFig=figure();

%%%%%% DDD results %%%%%%%

%shearing
R_shear=[25 50 100 200 300];

DD_25_shear=[32/3/pi*25^2./[55.55 62.5 75 93.75 125 150 187.5 250 375].^2;
 [0.004225 0.00375 0.0033 0.0025 0.00175 0.00145 0.0011 0.00075 0.0005]*G/1e6]; 

DD_50_shear=[32/3/pi*50^2./[111.11 125 150 187.5 250 300 375 500 750].^2;
[0.0044 0.00395 0.00329, 0.002625, 0.00207, 0.0017, 0.0014, 0.00081,0.0005]*G/1e6];  

DD_100_shear=[32/3/pi*100^2./[222.22].^2;
[0.00415]*G/1e6];  

DD_200_shear=[32/3/pi*200^2./[444.44].^2;
[0.004]*G/1e6];   

DD_300_shear=[32/3/pi*300^2./[666.67].^2;
[0.00396]*G/1e6];

% loop and shear
R_loopShear=[100 200 300 400];

% DD_25_loopShear=[32/3/pi*25^2./[75 93.75 125 150 187.5 250 375].^2;
%  [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 

% DD_50_loopShear=[32/3/pi*50^2./[150 187.5 250 300 375 500 750].^2;
% [0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6];  

DD_100_loopShear=[32/3/pi*100^2./[250 300 375 500 600 750 1000 1500].^2;
[0.0035 0.0026 0.002 0.00155 0.001245 0.00101 0.00075 0.000545]*G/1e6];  

DD_200_loopShear=[32/3/pi*200^2./[500 600 750].^2;
[0.00345 0.00291 0.00245]*G/1e6];   

DD_300_loopShear=[32/3/pi*300^2./[750 900].^2;
[0.00351 0.0031]*G/1e6];

DD_400_loopShear=[32/3/pi*400^2./[888.89 1000].^2;
[0.00393 0.003625]*G/1e6];

%looping
R_loop=[200 300 400];  

DD_200_loop=[32/3/pi*200^2./[1000 1200 1500 2000 3000].^2;
[0.00143 0.00103 0.00076 0.0005 0.00031]*G/1e6];   

DD_300_loop=[32/3/pi*300^2./[1125 1500 1800 2250 3000 4500].^2;
[0.00199 0.00101 0.00075 0.00057 0.00041 0.00035]*G/1e6];

DD_400_loop=[32/3/pi*400^2./[1200 1500 2000 2400 3000 4000 6000].^2;
[0.00262 0.00156 0.0009 0.00062 0.00045 0.00034 0.00032]*G/1e6];

plot(R_shear(1)*ones(size(DD_25_shear,2),1),DD_25_shear(1,:),['d' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(1)*ones(size(DD_100_loopShear,2),1),DD_100_loopShear(1,:),['+' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_loop(1)*ones(size(DD_200_loop,2),1),DD_200_loop(1,:),['*' 'k'],'Linewidth',lw,'markersize',msz); hold on; 

plot(R_shear(2)*ones(size(DD_50_shear,2),1),DD_50_shear(1,:),['d' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(3)*ones(size(DD_100_shear,2),1),DD_100_shear(1,:),['d' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(4)*ones(size(DD_200_shear,2),1),DD_200_shear(1,:),['d' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_shear(5)*ones(size(DD_300_shear,2),1),DD_300_shear(1,:),['d' 'k'],'Linewidth',lw,'markersize',msz); hold on; 


plot(R_loopShear(2)*ones(size(DD_200_loopShear,2),1),DD_200_loopShear(1,:),['+' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(3)*ones(size(DD_300_loopShear,2),1),DD_300_loopShear(1,:),['+' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_loopShear(4)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),['+' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
% plot(R_loopShear(5)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot(R_loopShear(6)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 

plot(R_loop(2)*ones(size(DD_300_loop,2),1),DD_300_loop(1,:),['*' 'k'],'Linewidth',lw,'markersize',msz); hold on; 
plot(R_loop(3)*ones(size(DD_400_loop,2),1),DD_400_loop(1,:),['*' 'k'],'Linewidth',lw,'markersize',msz); hold on; 

plot([0 400],[0.85 0.85],'k-','LineWidth',lw-1); 

xlabel('$r(nm)$','Interpreter','Latex','Fontsize',fsz); 
ylabel('$f$','Interpreter','Latex','Fontsize',fsz); 

annotation('textbox',[0.2 0.52 0.2 0.2],'String',{'$f_{max}$'},'FitBoxToText','on',...
            'EdgeColor','none','interpreter','latex','fontsize',fsz);
        
% annotation('textbox',[0.2 0.05 0.2 0.2],'String',{'I'},'FitBoxToText','on',...
%             'EdgeColor','none','fontsize',fsz);
%         
% annotation('textbox',[0.68 0.45 0.2 0.2],'String',{'II'},'FitBoxToText','on',...
%             'EdgeColor','none','fontsize',fsz);
%         
% annotation('textbox',[0.49 0.25 0.2 0.2],'String',{'III'},'FitBoxToText','on',...
%             'EdgeColor','none','fontsize',fsz);
%         
%         
% annotation('textbox',[0.67 0.05 0.2 0.2],'String',{'IV'},'FitBoxToText','on',...
%             'EdgeColor','none','fontsize',fsz);

xval=25; yval=32/3/pi*(25/125)^2; 
text(xval,yval+0.03,'$\swarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+15,yval+0.05,'$\textrm{(e)}$','fontsize',fsz,'interpreter','latex'); 

xval=200; yval=32/3/pi*(200/444.44)^2; 
text(xval,yval+0.03,'$\swarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+15,yval+0.05,'$\textrm{(f)}$','fontsize',fsz,'interpreter','latex'); 

xval=100; yval=32/3/pi*(100/500)^2; 
text(xval,yval+0.03,'$\swarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+15,yval+0.05,'$\textrm{(h)}$','fontsize',fsz,'interpreter','latex'); 

xval=300; yval=32/3/pi*(300/2250)^2; 
text(xval-15,yval+0.03,'$\searrow$','fontsize',fsz,'interpreter','latex'); 
text(xval-30,yval+0.05,'$\textrm{(g)}$','fontsize',fsz,'interpreter','latex'); 

% anArrow = annotation('textarrow','string','I') ;
% anArrow.Parent = gca;  % or any other existing axes or figure
% %EDIT thanks to @Moshe: 
% %anArrow.Position = [x_start, y_start, x_end, y_end] ;
% anArrow.Position = [25, 0.1358, 25*1.1, 0.1358*1.1] ;


% legend({'$non-strongly ~ coupled ~ shearing$','$strongly ~ coupled ~ shearing$',...
%         '$looping ~ and ~ shearing$','$concentric ~ looping$'},'Interpreter','Latex',...
%        'Fontsize',fsz-7,'Location','northoutside');

legend({'$shearing$',...
         '$hybrid~looping-shearing$','$looping$'},'Interpreter','Latex',...
        'Fontsize',fsz,'Location','northoutside');
    
grid on; 

ylim([0 0.9]); 

set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 800 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];

% x=25; y=0.1358; 
% AX=axis(gca); %can use this to get all the current axes
% Xrange=AX(2)-AX(1);
% Yrange=AX(4)-AX(3);       
% X=(x-AX(1))/Xrange +AX(1)/Xrange;
% Y=(y-AX(3))/Yrange +AX(3)/Yrange;
% annotation('textarrow', [0 0.1],[0  0.1],'string','I'); 

print(gcf, '-dpdf', 'cutting_mechanism_DDD.pdf');  
   

==> figures/cutting_mechanism_map_equations.m <==
clc; 
clear all; 
close all; 

clc; 

clear all; 

close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 1.5;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 120e-3; % mJ/m^2 

w=1.0; 

nu=0.33; 

brown=[0.6350, 0.0780, 0.1840];
orange=[255 140 0]/256; 
olive=[128 128 0]/256;
clrs={'b','k','m','g','r','c', brown};

f_bks=1.0; 
D_bks=1.5; 
b_bks=1; 
A=1/2/pi; 

hFig=figure();

rmax=400e-9; rmin=0e-9;
fmax=0.98; fmin=0.05; 
refinement=200;
dr=(rmax-rmin)/refinement; 
df=(fmax-fmin)/refinement; 
[r,f]=meshgrid([rmin:dr:rmax],[fmin:df:fmax]);
lambda=2*r./f ; 

% strongly coupled shearing    
tc_scs= scs(r,lambda,b,G,APB,nu,f);

% looping and shearing
tc_wcs = wcs(r,lambda,b,G,APB,nu,f);  

% double looping
tc_loop=looping(r,b,G,nu,f);

% obtaining the minimum surface
tc_scs_min=tc_scs; 
tc_scs_min( abs(tc_scs - min(tc_scs,min(tc_wcs,tc_loop)))>1e-3)=NaN; 

tc_wcs_min=tc_wcs; 
tc_wcs_min( abs(tc_wcs - min(tc_scs,min(tc_wcs,tc_loop)))>1e-3)=NaN; 

tc_loop_min= tc_loop; 
tc_loop_min( abs(tc_loop - min(tc_scs,min(tc_wcs,tc_loop)))>1e-3)=NaN; 

surf(r*1e9,f,tc_scs_min,'FaceColor','r','EdgeColor','none','FaceAlpha',0.25); 
hold on; 
surf(r*1e9,f,tc_wcs_min,'FaceColor','b','EdgeColor','none','FaceAlpha',0.15); 
hold on; 
surf(r*1e9,f,tc_loop_min,'FaceColor','m','EdgeColor','none','FaceAlpha',0.25); 
hold on; 

contour(r*1e9,f,tc_scs_min,[20:30:300],'ShowText','on');
hold on; 
contour(r*1e9,f,tc_wcs_min,[20:30:300],'ShowText','on');
hold on; 
contour(r*1e9,f,tc_loop_min,[20:30:300],'ShowText','on');
hold on; 

xlabel('$R(nm)$','Interpreter','Latex','Fontsize',fsz); 
ylabel('$f$','Interpreter','Latex','Fontsize',fsz); 

legend({'$Strongly~coupled~shearing$',...
         '$Weakly~coupled~shearing$','$Single~looping$'},'Interpreter','Latex',...
        'Fontsize',fsz,'Location','northoutside');

legend boxoff
yticks([0:0.2:1.0]);
ylim([0 1]); 

view(0,90);
% zlim([0 400]);
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 700 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'cutting_mechanism_equation.pdf');  

% strongly coupled shearing
function tau=scs(r,lambda,b,G,APB,nu,f)
w=1.0;   
%tau= 1.0 * (G*b)./lambda / pi * sqrt( 2 * pi * APB * r / G / b/b - 1)/1e6;
term_inside_root= 2*  pi*  APB * r / w / G / b/b - 1; 
tau=sqrt(3/2) *(G*b)./(r) .* sqrt(f) ... 
          *w / pi^(1.5) .* sqrt(term_inside_root )/1e6;

tau(term_inside_root<0)=0; 

end 

% weakly coupled shearing
function tau=wcs(r,lambda,b,G,APB,nu,f)
w=1.0;   
tau= APB/2/b * (sqrt(6* APB .*f .* r /pi/(0.5*G*b^2)) - f)/1e6;

end 

% double looping
function tau=looping(r,b,G,nu,f)
% r=f_r*r;
D_bks=1.0; 
f_bks=1.0; % why is this 2 instead of 1 ????
A=1/2/pi; 

D=2*r;
D_eff=D_bks*D; 
%lambda=D_eff./f; 
lambda=D./f; 
L= ( lambda - D) ;
L_eff=lambda - D_eff; 

Dprime= D_eff.* L_eff ./ (D_eff + L_eff); 
%X= Dprime  ; %L_eff/2; 
%tau=f_bks*f_radial_loop(X,b,G,nu)/pi./L_eff/1e6/b; % trend is correct but off by a factor of 3. 
tau= f_bks* bks_one(Dprime,b,G,L_eff); 
tau(imag(tau)~=0)=inf;
end


function tau=bks_one(X,b,G,L) % total force exactly as in BKS paper
tau= G*b/2/pi./L .* (log(X/(1*b)) + 0.7).^1.0 /1e6 ; 
end 

==> figures/cutting_mechanisms_unified_force.m <==
clc; 
clear all; 
close all; 

clc; 

clear all; 

close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 1.5;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

nu=0.33; 

brown=[0.6350, 0.0780, 0.1840];
orange=[255 140 0]/256; 
olive=[128 128 0]/256;
clrs={'b','k','m','g','r','c', brown};

f_bks=1.0; 
D_bks=1.5; 
b_bks=1; 
A=1/2/pi; 

hFig=figure();

rmax=400e-9; rmin=25e-9;
fmax=0.98; fmin=0.05; 
refinement=200;
dr=(rmax-rmin)/refinement; 
df=(fmax-fmin)/refinement; 
[r,f]=meshgrid([rmin:dr:rmax],[fmin:df:fmax]);
lambda=2*r./f ; 

% shearing    
tc_shearing= scs(r,lambda,b,G,APB,nu,f);

% looping and shearing
tc_both_true= loop_and_shear(r,lambda,b,G,APB,nu,f);  

% concentric loops
tc_bks=looping(r,b,G,nu,f);

% obtaining the minimum surface
tc_shearing_min=tc_shearing; 
tc_shearing_min( abs(tc_shearing - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

tc_both_min=tc_both_true; 
tc_both_min( abs(tc_both_true - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

tc_bks_min= tc_bks; 
tc_bks_min( abs(tc_bks - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

%%%%%% DDD results %%%%%%%

%shearing
R_shear=[25 50 100 200 300];

DD_25_shear=[2*25./[55.55 62.5];
 [0.004225 0.00375]*G/1e6]; 

DD_50_shear=[2*50./[111.11 125];
[0.00425 0.0037]*G/1e6];  

DD_100_shear=[2*100./[222.22];
[0.00415]*G/1e6];  

DD_200_shear=[2*200./[444.44];
[0.004]*G/1e6];   

DD_300_shear=[2*300./[666.67];
[0.00396]*G/1e6];

% loop and shear
R_loopShear=[25 50 100 200 300 400];

DD_25_loopShear=[2*25./[75 93.75 125 150 187.5 250 375];
 [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 

DD_50_loopShear=[2*50./[150 187.5 250 300 375 500 750];
[0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6];  

DD_100_loopShear=[2*100./[250 300 375 500 600 750 1000 1500];
[0.0035 0.0026 0.002 0.00155 0.001245 0.00101 0.00075 0.000545]*G/1e6];  

DD_200_loopShear=[2*200./[500 600 750];
[0.00345 0.00291 0.00245]*G/1e6];   

DD_300_loopShear=[2*300./[750 900];
[0.00351 0.0031]*G/1e6];

DD_400_loopShear=[2*400./[888.89 1000];
[0.00393 0.003625]*G/1e6];

%looping
R_loop=[200 300 400];  

DD_200_loop=[2*200./[1000 1200 1500 2000 3000];
[0.00143 0.00103 0.00076 0.0005 0.00031]*G/1e6];   

DD_300_loop=[2*300./[1125 1500 1800 2250 3000 4500];
[0.00199 0.00101 0.00075 0.00057 0.00041 0.00035]*G/1e6];

DD_400_loop=[2*400./[1200 1500 2000 2400 3000 4000 6000];
[0.00262 0.00156 0.0009 0.00062 0.00045 0.00034 0.00032]*G/1e6];

%contour(X,Y,Z,levels); 

surf(r*1e9,f,tc_shearing_min,'FaceColor','r','EdgeColor','none','FaceAlpha',0.25); 
hold on; 
surf(r*1e9,f,tc_both_min,'FaceColor','b','EdgeColor','none','FaceAlpha',0.15); 
hold on; 
surf(r*1e9,f,tc_bks_min,'FaceColor','m','EdgeColor','none','FaceAlpha',0.25); 
hold on; 

contour(r*1e9,f,tc_shearing_min,[0:20:300],'ShowText','on');
hold on; 
contour(r*1e9,f,tc_both_min,[0:20:300],'ShowText','on');
hold on; 
contour(r*1e9,f,tc_bks_min,[0:20:300],'ShowText','on');
hold on; 

plot3(R_shear(1)*ones(size(DD_25_shear,2),1),DD_25_shear(1,:),DD_25_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_shear(2)*ones(size(DD_50_shear,2),1),DD_50_shear(1,:),DD_50_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_shear(3)*ones(size(DD_100_shear,2),1),DD_100_shear(1,:),DD_100_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_shear(4)*ones(size(DD_200_shear,2),1),DD_200_shear(1,:),DD_200_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_shear(5)*ones(size(DD_300_shear,2),1),DD_300_shear(1,:),DD_300_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 

plot3(R_loopShear(1)*ones(size(DD_25_loopShear,2),1),DD_25_loopShear(1,:),DD_25_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loopShear(2)*ones(size(DD_50_loopShear,2),1),DD_50_loopShear(1,:),DD_50_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loopShear(3)*ones(size(DD_100_loopShear,2),1),DD_100_loopShear(1,:),DD_100_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loopShear(4)*ones(size(DD_200_loopShear,2),1),DD_200_loopShear(1,:),DD_200_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loopShear(5)*ones(size(DD_300_loopShear,2),1),DD_300_loopShear(1,:),DD_300_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loopShear(6)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),DD_400_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 

plot3(R_loop(1)*ones(size(DD_200_loop,2),1),DD_200_loop(1,:),DD_200_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loop(2)*ones(size(DD_300_loop,2),1),DD_300_loop(1,:),DD_300_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 
plot3(R_loop(3)*ones(size(DD_400_loop,2),1),DD_400_loop(1,:),DD_400_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 

xlabel('$R(nm)$','Interpreter','Latex','Fontsize',fsz); 
ylabel('$f$','Interpreter','Latex','Fontsize',fsz); 

legend({'$double ~ shearing$',...
         '$looping ~ and ~ shearing$','$double ~ looping$'},'Interpreter','Latex',...
        'Fontsize',fsz,'Location','northoutside');

legend boxoff
yticks([0:0.2:1.0]);
ylim([0 1]); 

view(0,90);
zlim([0 400]);
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 700 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'cutting_mechanism_model.pdf');  

%%%%%% shearing comparison with DDD %%%%%%
hFig=figure()
% clf
% hold on
f=[0:0.01:0.9];

% for k=1:length(R_shear)
% r=R_shear(k)*1e-9;
% lambda=2*r./f;
% tau2=shear2(r,lambda,b,G,APB,nu);
% plot(f,tau2,[clrs{k} '-'],'Linewidth',lw); 
% hold on; 
% end

for k=1:length(R_shear)
r=R_shear(k)*1e-9;
lambda=2*r./f;
tau3=scs(r,lambda,b,G,APB,nu,f);
plot(f,tau3,[clrs{k} '-'],'Linewidth',1); 
hold on; 
end

plot(DD_25_shear(1,:),DD_25_shear(2,:),['d' clrs{1}],'Linewidth',lw,'markersize',msz)
plot(DD_50_shear(1,:),DD_50_shear(2,:),['d' clrs{2}],'Linewidth',lw,'markersize',msz)
plot(DD_100_shear(1,:),DD_100_shear(2,:),['d' clrs{3}],'Linewidth',lw,'markersize',msz)
plot(DD_200_shear(1,:),DD_200_shear(2,:),['d' clrs{4}],'Linewidth',lw,'markersize',msz)
plot(DD_300_shear(1,:),DD_300_shear(2,:),['d' clrs{5}],'Linewidth',lw,'markersize',msz)
grid on

ctr=1; legend_vec={};
% for k=1:length(R_shear)
%     legend_vec{ctr}=['r=' num2str(R_shear(k)) ', model'];   
%     ctr=ctr+1;
% end  

for k=1:length(R_shear)
    legend_vec{ctr}=['R=' num2str(R_shear(k)) ', model'];   
    ctr=ctr+1;
end  

for k=1:length(R_shear)
    legend_vec{ctr}=['R=' num2str(R_shear(k)) ', DDD']; 
    ctr=ctr+1; 
end  

legend(legend_vec,'Location','northwest','Fontsize',fsz-2);

% title('shearing','Fontsize',fsz);
xlabel('f','Fontsize',fsz-2);
ylabel('$\tau_c$','Fontsize',fsz+1,'Interpreter','Latex');
set(gca,'Fontsize',fsz-2);
fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'shearing.pdf');


%%%%%% comparison of loop and shear with DDD %%%%%%
hFig=figure()
% clf
% hold on
f=[0:0.01:0.9];

for k=1:length(R_loopShear)
r=R_loopShear(k)*1e-9;
lambda=2*r./f;
tau=loop_and_shear(r,lambda,b,G,APB,nu,f);
if k~=6
    plot(f,tau,[clrs{k} '-'],'Linewidth',lw);
else
    plot(f,tau,'-','color',olive,'Linewidth',lw);
end
hold on; 
end

% for k=1:length(R_loopShear)
% r=R_loopShear(k)*1e-9;
% lambda=2*r./f;
% tau3=scs(r,b,G,APB,f);
% plot(f,tau3,[clrs{k} '--'],'Linewidth',1.0); 
% hold on; 
% end

plot(DD_25_loopShear(1,:),DD_25_loopShear(2,:),['+' clrs{1}],'Linewidth',lw,'markersize',msz)
plot(DD_50_loopShear(1,:),DD_50_loopShear(2,:),['+' clrs{2}],'Linewidth',lw,'markersize',msz)
plot(DD_100_loopShear(1,:),DD_100_loopShear(2,:),['+' clrs{3}],'Linewidth',lw,'markersize',msz)
plot(DD_200_loopShear(1,:),DD_200_loopShear(2,:),['+' clrs{4}],'Linewidth',lw,'markersize',msz)
plot(DD_300_loopShear(1,:),DD_300_loopShear(2,:),['+' clrs{5}],'Linewidth',lw,'markersize',msz)
plot(DD_400_loopShear(1,:),DD_400_loopShear(2,:),'+', 'color',olive,'Linewidth',lw,'markersize',msz)
grid on
% title('looping and shearing','Fontsize',fsz);
xlabel('f','Fontsize',fsz-2);
ylabel('$\tau_c$','Fontsize',fsz+1,'Interpreter','Latex');
set(gca,'Fontsize',fsz-2);
ctr=1; legend_vec={};
for k=1:length(R_loopShear)
    legend_vec{ctr}=['R=' num2str(R_loopShear(k)) ', model'];   
    ctr=ctr+1;
end  

% for k=1:length(R_loopShear)
%     legend_vec{ctr}=[num2str(R_loopShear(k)) '-SCS'];   
%     ctr=ctr+1;
% end  

for k=1:length(R_loopShear)
    legend_vec{ctr}=['R=' num2str(R_loopShear(k)) ', DDD']; 
    ctr=ctr+1; 
end  

legend(legend_vec,'Location','northwest','Fontsize',fsz-3);
ylim([0 400]); 

fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'looping_and_shearing.pdf');

% comparison of DDD with looping
hFig=figure()
% clf
% hold on
f=[0:0.01:0.9];

for k=1:length(R_loop)
r=R_loop(k)*1e-9;
lambda=2*r./f;
tau=looping(r,b,G,nu,f);
plot(f,tau,[clrs{k} '-'],'Linewidth',lw); 
hold on; 
end

plot(DD_200_loop(1,:),DD_200_loop(2,:),['*' clrs{1}],'Linewidth',lw,'markersize',msz)
plot(DD_300_loop(1,:),DD_300_loop(2,:),['*' clrs{2}],'Linewidth',lw,'markersize',msz)
plot(DD_400_loop(1,:),DD_400_loop(2,:),['*' clrs{3}],'Linewidth',lw,'markersize',msz)
grid on

% title('looping','Fontsize',fsz-2);
xlabel('f','Fontsize',fsz-2);
ylabel('$\tau_c$','Fontsize',fsz+1,'Interpreter','Latex');
set(gca,'Fontsize',fsz-2);
ctr=1; legend_vec={};
for k=1:length(R_loop)
    legend_vec{ctr}=['R=' num2str(R_loop(k)) ', model'];   
    ctr=ctr+1;
end   

for k=1:length(R_loop)
    legend_vec{ctr}=['R=' num2str(R_loop(k)) ', DDD']; 
    ctr=ctr+1; 
end  

legend(legend_vec,'Location','northwest','Fontsize',fsz-2);
ylim([0 400]); 

fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'looping.pdf');

%%%%% stress functions %%%%%%%%%%
function tau=shear2(r,lambda,b,G,APB,nu)
x= 5e-9;
Y= 1.1 * (r.^2 + x.^2) ./ r ; 
L= lambda - 2 * r; 
dadx = 3.0/4 * pi * r  ;
f=2*r./lambda; 
% dadx= 1.0 .* ( 0.5*f + 1.0 * (1.0-f) )* pi .* Y; 
% tau= APB*Y/b./lambda/ 1e6 ; 
tau= APB .* dadx /b ./ ( lambda + L + dadx )/ 1e6; 
end 

function tau=scs(r,lambda,b,G,APB,nu,f)
w=1.0;   
% tau= 1.0/(1-nu)* (G*b)./(lambda) * w ... 
%        / pi * sqrt( 2 * pi * APB * r / G / b/b * (1-nu) - 1)/1e6;

% q= 50e-9; 
% r2= 50e-9 * (400e-9 - r)/400e-9 + r ; 

% q=5000e-9; 

f_x=0.7;

costheta= r ./ sqrt(r.^2 + lambda.^2 / 4); 

x= f_x* w / APB  * G * b^2  / pi  ; 

rL = (2*r.*x + x.^2)/2 ./ (r- (r+x).*costheta ) + r ; 

p= (2* r.* x - x.^2)./ (2 * (rL - r + x));   

l= 2 * sqrt( r.^2 - (r - p - x).^2 ); 

tau= 0.5* G*b./lambda /pi * w .* l./ x / 1e6; 

end 

function tau=loop_and_shear(r,lambda,b,G,APB,nu,f)
% r=f_r*r;
D=2*r;
L= ( lambda - D) ;

f_l= 1.0; 
f_s= 1.0; %1-1.5*D/1e4/b; 
X= D.* L ./ (D+L);
f_1=0.0; 
tau_bks_one=0.5*bks_one(X,b,G,L); 
tau_loopShear= (f_s*APB*D - (2-nu)/(1-nu)/4/pi *G*b^2  .* (log(4*r/b)-1))/b./(lambda + D)/1e6;  
tau=max(tau_loopShear,tau_bks_one); 
tau= (1-f + f_1).*tau_loopShear + (f-f_1).* tau_bks_one; 
tau= 5* tau_loopShear.*tau_bks_one ./ (tau_loopShear + tau_bks_one);
%( 0.5*f + 1.0 * (1.0-f) )
dadx=  2.0/3 * ( 1.0*f + 0.5 * (1.0-f) ) * pi .* r  ; %3/4 * pi * r ; 
% tau_loopShear=  ( f_s* APB * dadx  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + dadx ) / 1e6;
% tau=  max(tau_loopShear,tau_bks_one); 

% tau_loopShear=  ( f_s* APB * dadx  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + dadx ) / 1e6;
% tau=  max(tau_loopShear,tau_bks_one); 



%%%% new formulation
f_x=0.75;
w=1.0; 

costheta= r ./ sqrt(r.^2 + lambda.^2 / 4); 

x= f_x* w / APB  * G * b^2  / pi  

rL = r ; % (2*r.*x + x.^2)/2 ./ (r- (r+x).*costheta ) + r ;

p= (2* r.* x - x.^2)./ (2 * (rL - r + x)) ;

l= 2 * sqrt( r.^2 - (r - p - x).^2 ) 

%tau_loopShear=  ( f_s* APB * l  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + D ) / 1e6;
%tau=  max(tau_loopShear,tau_bks_one); 

f_l=1.0; 
tau_loopShear= 1.0*( APB*l - f_radial_loop(rL,b,G,nu)/pi./rL *2.*rL -  f_l*b.*L.*bks_one(X,b,G,L)*1e6 )/b ./(lambda+ D) / 1e6; 
tau=  max(tau_loopShear,tau_bks_one); 
end 

function tau=looping(r,b,G,nu,f)
% r=f_r*r;
D_bks=1.2; 
f_bks=2.5; % why is this 2 instead of 1 ????
A=1/2/pi; 

D=2*r;
D_eff=D_bks*D; 
%lambda=D_eff./f; 
lambda=D./f; 
L= ( lambda - D) ;
L_eff=lambda - D_eff; 

Dprime= D_eff.* L_eff ./ (D_eff + L_eff); 
%X= Dprime  ; %L_eff/2; 
%tau=f_bks*f_radial_loop(X,b,G,nu)/pi./L_eff/1e6/b; % trend is correct but off by a factor of 3. 
tau= f_bks* bks_one(Dprime,b,G,L_eff); 
tau(imag(tau)~=0)=inf;
end


function f_total=f_radial_loop(X,b,G,nu) %total radial force in the X direction - dw/dR. 
f_total=(2-nu)/4/(1-nu) * G*b^2 .* (log(4*X/b) - 1);  
end


function tau=bks_one(X,b,G,L) % total force exactly as in BKS paper
tau= G*b/2/pi./L .* (log(X/(1*b)) + 0.7).^1.0 /1e6 ; 
end 

==> figures/cutting_mechanisms_unified_force_f_adjusted.m <==
clc; 
clear all; 
close all; 

clc; 

clear all; 

close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 1.5;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

nu=0.33; 

brown=[0.6350, 0.0780, 0.1840];
orange=[255 140 0]/256; 
olive=[128 128 0]/256;
clrs={'b','k','m','g','r','c'}; 
% rval={'25','50','100','200','300','400'}; 

f_bks=1.0; 
D_bks=1.5; 
b_bks=1; 
A=1/2/pi; 

% hFig=figure();

rmax=400e-9; rmin=25e-9;
fmax=0.9; fmin=0.01; 
refinement=200;
dr=(rmax-rmin)/refinement; 
df=(fmax-fmin)/refinement; 
[r,f]=meshgrid([rmin:dr:rmax],[fmin:df:fmax]);
lambda=sqrt(32/3/pi./f).*r; 

% shearing    
tc_shearing= scs(r,lambda,b,G,APB,nu,f);

% looping and shearing
tc_both_true= loop_and_shear(r,lambda,b,G,APB,nu,f);  

% concentric loops
tc_bks=looping(r,b,G,nu,f);

% obtaining the minimum surface
tc_shearing_min=tc_shearing; 
tc_shearing_min( abs(tc_shearing - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

tc_both_min=tc_both_true; 
tc_both_min( abs(tc_both_true - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

tc_bks_min= tc_bks; 
tc_bks_min( abs(tc_bks - min(tc_shearing,min(tc_both_true,tc_bks)))>1e-3)=NaN; 

%%%%%% DDD results %%%%%%%

%shearing
R_shear=[25 50 100 200 300];

DD_25_shear=[32/3/pi* 25^2./[55.55 62.5 75 93.75 125 150 187.5 250 375].^2 ;
 %[0.004225 0.00375 0.003 0.00185 0.001575 0.00105 0.0008 0.000525 0.0003]*G/1e6]; % with 0.025/0.08 and b=10.0  
    [0.004225 0.00375 0.0033 0.0025 0.00175 0.00145 0.0011 0.00075 0.0005]*G/1e6]; 

DD_50_shear=[32/3/pi* 50^2./[111.11 125 150 187.5 250 300 375 500 750].^2;
[0.0044 0.00395 0.00329, 0.002625, 0.00207, 0.0017, 0.0014, 0.00081,0.0005]*G/1e6];  

DD_100_shear=[32/3/pi* 100^2./[222.22].^2;
[0.00415]*G/1e6];  

DD_200_shear=[32/3/pi* 200^2./[444.44].^2;
[0.004]*G/1e6];   

DD_300_shear=[32/3/pi* 300^2./[666.67].^2;
[0.00396]*G/1e6];

% loop and shear
R_loopShear=[100 200 300 400];

%DD_25_loopShear=[32/3/pi* 25^2 ./[75 93.75 125 150 187.5 250 375].^2;
% [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 

% DD_50_loopShear=[32/3/pi* 50^2./[150 187.5 250 300 375 500 750].^2;
% [0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6]; 

% l=150, 0.0033, l=187.5, 0.002625, l=250, 0.00207, l=300, 0.0017, l=375,
% 0.0014, l=500, 0.00081, l=750, 0.0005

DD_100_loopShear=[32/3/pi* 100^2./[250 300 375 500 600 750 1000 1500].^2;
[0.0035 0.0026 0.002 0.00155 0.001245 0.00101 0.00075 0.000545]*G/1e6];  

DD_200_loopShear=[32/3/pi* 200^2./[500 600 750].^2;
[0.00345 0.00291 0.00245]*G/1e6];   

DD_300_loopShear=[32/3/pi* 300^2./[750 900].^2;
[0.00351 0.0031]*G/1e6];

DD_400_loopShear=[32/3/pi* 400^2./[888.89 1000].^2;
[0.00393 0.003625]*G/1e6];

%looping
R_loop=[200 300 400];  

DD_200_loop=[32/3/pi* 200^2./[1000 1200 1500 2000 3000].^2;
[0.00143 0.00103 0.00076 0.0005 0.00031]*G/1e6]; 

% two dislocations
DD_200_loop_singlerow=[32/3/pi* 200^2./[1000 1200 1500 2000 3000].^2;
[0.0013 0.00097 0.00072 0.00048 0.00031]*G/1e6]; 

% single dislocations
DD_200_loop_singlerow_singledis=[32/3/pi* 200^2./[1000 1200 1500 2000 3000].^2;
[0.00086 0.00068 0.00053 0.000375 0.00025]*G/1e6]; 

DD_300_loop=[32/3/pi* 300^2./[1125 1500 1800 2250 3000 4500].^2;
[0.00199 0.00101 0.00075 0.00057 0.00041 0.00035]*G/1e6];

DD_400_loop=[32/3/pi* 400^2./[1200 1500 2000 2400 3000 4000 6000].^2;
[0.00262 0.00156 0.0009 0.00062 0.00045 0.00034 0.00032]*G/1e6];

%contour(X,Y,Z,levels); 

% surf(r*1e9,f,tc_shearing_min,'FaceColor','r','EdgeColor','none','FaceAlpha',0.25); 
% hold on; 
% surf(r*1e9,f,tc_both_min,'FaceColor','b','EdgeColor','none','FaceAlpha',0.15); 
% hold on; 
% surf(r*1e9,f,tc_bks_min,'FaceColor','m','EdgeColor','none','FaceAlpha',0.25); 
% hold on; 
% 
% % contour(r*1e9,8/3/pi*f.^2,tc_shearing_min,[0:20:300],'ShowText','on');
% % hold on; 
% % contour(r*1e9,8/3/pi*f.^2,tc_both_min,[0:20:300],'ShowText','on');
% % hold on; 
% % contour(r*1e9,8/3/pi*f.^2,tc_bks_min,[0:20:300],'ShowText','on');
% % hold on; 
% 
% plot3(R_shear(1)*ones(size(DD_25_shear,2),1),DD_25_shear(1,:),DD_25_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_shear(2)*ones(size(DD_50_shear,2),1),DD_50_shear(1,:),DD_50_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_shear(3)*ones(size(DD_100_shear,2),1),DD_100_shear(1,:),DD_100_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_shear(4)*ones(size(DD_200_shear,2),1),DD_200_shear(1,:),DD_200_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_shear(5)*ones(size(DD_300_shear,2),1),DD_300_shear(1,:),DD_300_shear(2,:),['d' 'r'],'Linewidth',lw,'markersize',msz); hold on; 
% 
% %plot3(R_loopShear(1)*ones(size(DD_25_loopShear,2),1),DD_25_loopShear(1,:),DD_25_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% % plot3(R_loopShear(1)*ones(size(DD_50_loopShear,2),1),DD_50_loopShear(1,:),DD_50_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loopShear(1)*ones(size(DD_100_loopShear,2),1),DD_100_loopShear(1,:),DD_100_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loopShear(2)*ones(size(DD_200_loopShear,2),1),DD_200_loopShear(1,:),DD_200_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loopShear(3)*ones(size(DD_300_loopShear,2),1),DD_300_loopShear(1,:),DD_300_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loopShear(4)*ones(size(DD_400_loopShear,2),1),DD_400_loopShear(1,:),DD_400_loopShear(2,:),['+' 'b'],'Linewidth',lw,'markersize',msz); hold on; 
% 
% plot3(R_loop(1)*ones(size(DD_200_loop,2),1),DD_200_loop(1,:),DD_200_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loop(2)*ones(size(DD_300_loop,2),1),DD_300_loop(1,:),DD_300_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 
% plot3(R_loop(3)*ones(size(DD_400_loop,2),1),DD_400_loop(1,:),DD_400_loop(2,:),['*' 'm'],'Linewidth',lw,'markersize',msz); hold on; 
% 
% 
% 
% xlabel('$r(nm)$','Interpreter','Latex','Fontsize',fsz); 
% ylabel('$f$','Interpreter','Latex','Fontsize',fsz); 
% 
% legend({'$double ~ shearing$',...
%          '$looping ~ and ~ shearing$','$double ~ looping$'},'Interpreter','Latex',...
%         'Fontsize',fsz,'Location','northoutside');
%     
% legend boxoff
% yticks([0:0.2:1.0]);
% ylim([0 1]); 
% 
% view(0,90);
% zlim([0 400]);
% set(gca,'FontSize',fsz);
% fig = gcf;
% fig.PaperPositionMode = 'auto';
% set(hFig, 'Position', [100 100 700 500]);
% fig_pos = fig.PaperPosition;
% fig.PaperSize = [fig_pos(3) fig_pos(4)];
% print(gcf, '-dpdf', 'cutting_mechanism_model.pdf');  








%%%%%% shearing comparison with DDD %%%%%%
hFig=figure()
% clf
% hold on
f=[0:0.005:0.2];

% for k=1:length(R_shear)
% r=R_shear(k)*1e-9;
% lambda=2*r./f;
% tau2=shear2(r,lambda,b,G,APB,nu);
% plot(f,tau2,[clrs{k} '-'],'Linewidth',lw); 
% hold on; 
% end

for k=1:length(R_shear)
clr_ctr=0; %starting color counter - first radius in the sequence
r=R_shear(k)*1e-9;
lambda=2*r./f;
if(k<=2)
    tau3=wcs(r,lambda,b,G,APB,nu,f);
% else 
%     tau3=scs(r,lambda,b,G,APB,nu,f);
    plot(f,tau3,[clrs{k+clr_ctr} '-'],'Linewidth',1); 
    hold on; 
end
end

plot(DD_25_shear(1,:),DD_25_shear(2,:),['d' clrs{1}],'Linewidth',lw,'markersize',msz)
plot(DD_50_shear(1,:),DD_50_shear(2,:),['d' clrs{2}],'Linewidth',lw,'markersize',msz)
plot(DD_100_shear(1,:),DD_100_shear(2,:),['d' clrs{3}],'Linewidth',lw,'markersize',msz)
plot(DD_200_shear(1,:),DD_200_shear(2,:),['d' clrs{4}],'Linewidth',lw,'markersize',msz)
plot(DD_300_shear(1,:),DD_300_shear(2,:),['d' clrs{5}],'Linewidth',lw,'markersize',msz)

plot([0.0 0.7],[APB/2/b/1e6 APB/2/b/1e6],'k--','LineWidth',lw-1);

annotation('textbox',[0.75 0.6 0.2 0.2],'String',{'$\frac{\gamma_{APB}}{2b}$'},'FitBoxToText','on',...
            'EdgeColor','none','interpreter','latex','fontsize',fsz);
        
grid on

ctr=1; legend_vec={};
% for k=1:length(R_shear)
%     legend_vec{ctr}=['r=' num2str(R_shear(k)) ', model'];   
%     ctr=ctr+1;
% end  

for k=1:length(R_shear)
 if(k<=2)   
    legend_vec{ctr}=['r=' num2str(R_shear(k)) ', Eq. (4)']; 
 %else
 %   legend_vec{ctr}=['r=' num2str(R_shear(k)) ', strongly coupled shearing']; 
    ctr=ctr+1;
 end
end  

for k=1:length(R_shear)
    legend_vec{ctr}=['r=' num2str(R_shear(k)) ', DDD']; 
    ctr=ctr+1; 
end  

legend(legend_vec,'Location','southeast','Fontsize',fsz-5);

xval=DD_25_shear(1,5); yval= DD_25_shear(2,5);
text(xval+0.01,yval+15,'$\swarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+0.04,yval+30,'$\textrm{(e)}$','fontsize',fsz,'interpreter','latex'); 

xval=DD_200_shear(1,1); yval= DD_200_shear(2,1);
text(xval-0.03,yval-15,'$\nearrow $','fontsize',fsz,'interpreter','latex'); 
text(xval-0.05,yval-25,'$\textrm{(f)}$','fontsize',fsz,'interpreter','latex'); 

ylim([0 1.2*APB/2/b/1e6]);

%  title('strongly coupled','Fontsize',fsz);
xlabel('f','Fontsize',fsz);
ylabel('$\tau_c$','Fontsize',fsz,'Interpreter','Latex');
set(gca,'Fontsize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'shearing.pdf');




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%% comparison of loop and shear with DDD %%%%%%
hFig=figure()
% clf
% hold on
f=[0:0.01:0.7];

clr_ctr=2 ; 

for k=1:length(R_loopShear)
% r starts at 100 
r=R_loopShear(k)*1e-9;
lambda= sqrt(32/3/pi./f) .* r;   %2*r./f;
tau=loop_and_shear(r,lambda,b,G,APB,nu,f);
 if k+clr_ctr ~=6
   plot(f,tau,[clrs{k + clr_ctr} '-'],'Linewidth',lw);
 else
   plot(f,tau,'-','color',olive,'Linewidth',lw);
 end
hold on; 
end

% for k=1:length(R_loopShear)
% r=R_loopShear(k)*1e-9;
% lambda=2*r./f;
% tau3=scs(r,b,G,APB,f);
% plot(f,tau3,[clrs{k} '--'],'Linewidth',1.0); 
% hold on; 
% end

%plot(DD_25_loopShear(1,:),DD_25_loopShear(2,:),['+' clrs{1}],'Linewidth',lw,'markersize',msz)
% plot(DD_50_loopShear(1,:),DD_50_loopShear(2,:),['+' clrs{1}],'Linewidth',lw,'markersize',msz)
plot(DD_100_loopShear(1,:),DD_100_loopShear(2,:),['+' clrs{1+clr_ctr}],'Linewidth',lw,'markersize',msz)
plot(DD_200_loopShear(1,:),DD_200_loopShear(2,:),['+' clrs{2+clr_ctr}],'Linewidth',lw,'markersize',msz)
plot(DD_300_loopShear(1,:),DD_300_loopShear(2,:),['+' clrs{3+clr_ctr}],'Linewidth',lw,'markersize',msz)
plot(DD_400_loopShear(1,:),DD_400_loopShear(2,:),'+','color',olive,'Linewidth',lw,'markersize',msz)

grid on;
% title('looping and shearing','Fontsize',fsz);
xlabel('f','Fontsize',fsz);
ylabel('$\tau_c$','Fontsize',fsz,'Interpreter','Latex');
set(gca,'Fontsize',fsz);
ctr=1; legend_vec={};
for k=1:length(R_loopShear)
    legend_vec{ctr}=['r=' num2str(R_loopShear(k)) ', Eq. (14)'];   
    ctr=ctr+1;
end  

% for k=1:length(R_loopShear)
%     legend_vec{ctr}=[num2str(R_loopShear(k)) '-SCS'];   
%     ctr=ctr+1;
% end  

for k=1:length(R_loopShear)
    legend_vec{ctr}=['r=' num2str(R_loopShear(k)) ', DDD']; 
    ctr=ctr+1; 
end  

legend(legend_vec,'Location','northwest','Fontsize',fsz-5);
ylim([0 400]); 

xval=DD_100_loopShear(1,4); yval= DD_100_loopShear(2,4);
text(xval+0.01,yval-10,'$\nwarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+0.03,yval-30,'$\textrm{(h)}$','fontsize',fsz,'interpreter','latex'); 

fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'looping_and_shearing.pdf');




%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
% comparison of DDD with looping
hFig=figure()
% clf
% hold on
f=[0:0.01:0.9];

clr_ctr=3; %starts with r=200 

for k=1:length(R_loop)
r=R_loop(k)*1e-9;
% lambda=2*r./f;
tau=looping(r,b,G,nu,f);
if k+clr_ctr ~=6  
    plot(f,tau,[clrs{k+clr_ctr} '-'],'Linewidth',lw); 
else 
    plot(f,tau,'-','color',olive,'Linewidth',lw);
end
hold on; 
end

% r=200*1e-9; 
% A=1/2/pi; 
% 
% D=1.4*2*r; 
% lambda= sqrt(32/3/pi./f).* r;  %D./f; % should be denoted as L
% L= ( lambda - D) ; % should be denoted as L effective 
% 
% Dprime= D.* L ./ (D + L); 
% %X= Dprime  ; %L_eff/2; 
% %tau=f_bks*f_radial_loop(X,b,G,nu)/pi./L_eff/1e6/b; % trend is correct but off by a factor of 3. 
% tau= bks_one(Dprime,b,G,L); 
% tau(imag(tau)~=0)=NaN;
% plot(f,tau,[clrs{1} '--'],'Linewidth',lw); hold on;

% D=2*r; 
% lambda= sqrt(32/3/pi./f).* r;  %D./f; % should be denoted as L
% L= ( lambda - D) ; % should be denoted as L effective 
% 
% Dprime= D.* L ./ (D + L); 
% %X= Dprime  ; %L_eff/2; 
% %tau=f_bks*f_radial_loop(X,b,G,nu)/pi./L_eff/1e6/b; % trend is correct but off by a factor of 3. 
% tau= bks_one(Dprime,b,G,L); 
% tau(imag(tau)~=0)=NaN;
% plot(f,tau,[clrs{1} '.'],'Linewidth',lw); hold on;

% 1.4^2 = 1.96 is the factor by which f gets increased due to increased r (r^e=1.4 r)
plot(DD_200_loop(1,:),DD_200_loop(2,:),['*' clrs{1+clr_ctr}],'Linewidth',lw,'markersize',msz)
plot(DD_300_loop(1,:),DD_300_loop(2,:),['*' clrs{2+clr_ctr}],'Linewidth',lw,'markersize',msz)
plot(DD_400_loop(1,:),DD_400_loop(2,:),'*','color',olive,'Linewidth',lw,'markersize',msz)
% plot(1.96*DD_200_loop_singlerow(1,:),DD_200_loop_singlerow(2,:),['x' clrs{1}],'Linewidth',lw,'markersize',msz)
% plot(1.96*DD_200_loop_singlerow_singledis(1,:),DD_200_loop_singlerow_singledis(2,:),['o' clrs{1}],'Linewidth',lw,'markersize',msz)
grid on

% title('looping','Fontsize',fsz-2);
xlabel('f','Fontsize',fsz);
ylabel('$\tau_c$','Fontsize',fsz,'Interpreter','Latex');
set(gca,'Fontsize',fsz);
ctr=1; legend_vec={};
for k=1:length(R_loop)
    legend_vec{ctr}=['r=' num2str(R_loop(k)) ', Eq. (7)'];   
    ctr=ctr+1;
end

% legend_vec{ctr}=['r=200, Eq. (7): r^e=1.3 r'];
% ctr=ctr+1; 

% legend_vec{ctr}=['r=200, Eq. (7)']; 
% ctr=ctr+1; 


for k=1:length(R_loop)
    legend_vec{ctr}=['r=' num2str(R_loop(k)) ', DDD']; 
    ctr=ctr+1; 
end  

% legend_vec{ctr}=['r=200, DDD, 1row-2D']; 
% ctr=ctr+1; 
% legend_vec{ctr}=['r=200, DDD, 1row-1D']; 
% ctr=ctr+1; 


legend(legend_vec,'Location','northwest','Fontsize',fsz-7);
ylim([0 250]); 
% xlim([0 0.4]); 

xval=DD_300_loop(1,4); yval= DD_300_loop(2,4);
text(xval+0.005,yval-8,'$\nwarrow $','fontsize',fsz,'interpreter','latex'); 
text(xval+0.03,yval-20,'$\textrm{(g)}$','fontsize',fsz,'interpreter','latex'); 

fig = gcf;
fig.PaperPositionMode = 'auto';

set(hFig, 'Position', [100 100 700 500]);  
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'looping.pdf');


%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%
%%%%% stress functions %%%%%%%%%%
function tau=shear2(r,lambda,b,G,APB,nu)
x= 5e-9;
Y= 1.1 * (r.^2 + x.^2) ./ r ; 
L= lambda - 2 * r; 
dadx = 3.0/4 * pi * r  ;
f=2*r./lambda; 
% dadx= 1.0 .* ( 0.5*f + 1.0 * (1.0-f) )* pi .* Y; 
% tau= APB*Y/b./lambda/ 1e6 ; 
tau= APB .* dadx /b ./ ( lambda + L + dadx )/ 1e6; 
end 

function tau=scs(r,lambda,b,G,APB,nu,f)
w=1.0;   
% % tau= 1.0/(1-nu)* (G*b)./(lambda) * w ... 
% %        / pi * sqrt( 2 * pi * APB * r / G / b/b * (1-nu) - 1)/1e6;
% 
% % q= 50e-9; 
% % r2= 50e-9 * (400e-9 - r)/400e-9 + r ; 
% 
% % q=5000e-9; 
% 
% f_x=0.7;
% 
% costheta= r ./ sqrt(r.^2 + lambda.^2 / 4); 
% 
% x= f_x* w / APB  * G * b^2  / pi  ; 
% 
% rL = (2*r.*x + x.^2)/2 ./ (r- (r+x).*costheta ) + r ; 
% 
% p= (2* r.* x - x.^2)./ (2 * (rL - r + x));   
% 
% l= 2 * sqrt( r.^2 - (r - p - x).^2 ); 
% 
% tau= 0.5* G*b./lambda /pi * w .* l./ x / 1e6; 

% % ardell formulation for SCS
T=0.5*G*b^2; 

p=4.0; 

tau=0.44*p*T/b./r * sqrt(pi^2* APB.* r.*f/4/p/T - f) / 1e6; 

end 


function tau=wcs(r,lambda,b,G,APB,nu,f)
% w=1.0;   
% % tau= 1.0/(1-nu)* (G*b)./(lambda) * w ... 
% %        / pi * sqrt( 2 * pi * APB * r / G / b/b * (1-nu) - 1)/1e6;
% 
% % q= 50e-9; 
% % r2= 50e-9 * (400e-9 - r)/400e-9 + r ; 
% 
% % q=5000e-9; 
% 
% f_x=0.7;
% 
% costheta= r ./ sqrt(r.^2 + lambda.^2 / 4); 
% 
% x= f_x* w / APB  * G * b^2  / pi  ; 
% 
% rL = (2*r.*x + x.^2)/2 ./ (r- (r+x).*costheta ) + r ; 
% 
% p= (2* r.* x - x.^2)./ (2 * (rL - r + x));   
% 
% l= 2 * sqrt( r.^2 - (r - p - x).^2 ); 
% 
% tau= 0.5* G*b./lambda /pi * w .* l./ x / 1e6; 

T=0.5*G*b^2; 

p=1.0; 

tau=APB/2/b* (sqrt(3*pi^2*APB.*f.*r/32/T) - f) / 1e6; 

end 

function tau=loop_and_shear(r,lambda,b,G,APB,nu,f)
% r=f_r*r;
D=2*r;
L= sqrt(32/3/pi./f)*r ; %( lambda - D) ;
Lprime= L - D; 

f_l= 1.0; 
f_s= 1.0; %1-1.5*D/1e4/b; 
X= D.* Lprime ./ (D+Lprime);
f_1=0.0; 
tau_bks_one=0.5*bks_one(X,b,G,Lprime); 
tau_loopShear= (f_s*APB*D - (2-nu)/(1-nu)/4/pi *G*b^2  .* (log(4*r/b)-1))/b./(lambda + D)/1e6;  
tau=max(tau_loopShear,tau_bks_one); 
tau= (1-f + f_1).*tau_loopShear + (f-f_1).* tau_bks_one; 
tau= 5* tau_loopShear.*tau_bks_one ./ (tau_loopShear + tau_bks_one);
%( 0.5*f + 1.0 * (1.0-f) )
dadx=  2.0/3 * ( 1.0*f + 0.5 * (1.0-f) ) * pi .* r  ; %3/4 * pi * r ; 
% tau_loopShear=  ( f_s* APB * dadx  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + dadx ) / 1e6;
% tau=  max(tau_loopShear,tau_bks_one); 

% tau_loopShear=  ( f_s* APB * dadx  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + dadx ) / 1e6;
% tau=  max(tau_loopShear,tau_bks_one); 



%%%% new formulation
f_x=0.75;
w=1.0; 

costheta= r ./ sqrt(r.^2 + lambda.^2 / 4); 

x= f_x* w / APB  * G * b^2  / pi  

rL = r ; % (2*r.*x + x.^2)/2 ./ (r- (r+x).*costheta ) + r ;

p= (2* r.* x - x.^2)./ (2 * (rL - r + x)) ;

l= 2 * sqrt( r.^2 - (r - p - x).^2 ) ; 

%tau_loopShear=  ( f_s* APB * l  - 1.0  * 0.5 * f_radial_loop(r,b,G,nu)  ) / b ./ (lambda + D ) / 1e6;
%tau=  max(tau_loopShear,tau_bks_one); 

f_l=1.0; 
tau_loopShear= 1.0*( APB*l - f_radial_loop(rL,b,G,nu)/pi./rL *2.*rL -  f_l*b.*L.*bks_one(X,b,G,L)*1e6 )/b ./(lambda+ D) / 1e6; 
tau=  max(tau_loopShear,tau_bks_one); 
end 

function tau=looping(r,b,G,nu,f)
% r=f_r*r;
D_bks=1.4; 
% f_bks=2.5; % why is this 2 instead of 1 ????
A=1/2/pi; 

D=2*r;
D_eff=D_bks*D; 
%lambda=D_eff./f; 
lambda= sqrt(32/3/pi./f).* r;  %D./f; % should be denoted as L
L= ( lambda - D) ; % should be denoted as L effective 
L_eff=lambda - D_eff; % should be denoted as ???

Dprime= D_eff.* L_eff ./ (D_eff + L_eff); 
%X= Dprime  ; %L_eff/2; 
%tau=f_bks*f_radial_loop(X,b,G,nu)/pi./L_eff/1e6/b; % trend is correct but off by a factor of 3. 
tau= bks_one(Dprime,b,G,L_eff); 
tau(imag(tau)~=0)=NaN;
end


function f_total=f_radial_loop(X,b,G,nu) %total radial force in the X direction - dw/dR. 
f_total=(2-nu)/4/(1-nu) * G*b^2 .* (log(4*X/b) - 1);  
end


function tau=bks_one(X,b,G,L) % total force exactly as in BKS paper
tau= G*b/2/pi./L .* (log(X/(b)) + 0.7).^1.0 /1e6 ; 
end 

==> figures/plotStrength.m <==
clear all
close all
clc
fontSize=16;

npf=101;
npr=101;

f=[0:npf-1]/(npf-1);
r=[0:npr-1]/(npr-1)*400e-9;

[R,F]=meshgrid(r,f);

gAPB=0.126;   % J/m^2
mu = 80e9;  % [Pa]  
b = 0.25e-9 % [m]
T=0.5*mu*b^2;
w=1;

tauBH=gAPB/2/b*(sqrt(3*pi*gAPB*F.*R./8/T)-F);
argHR=2*pi*gAPB*r/w/mu/b^2-1;
argHR(find(argHR<0))=0;
tauHR=w*mu*b./R.*sqrt(3*F/2/pi^3).*sqrt(argHR);

figure(1)
surf(R,F,tauBH/1e6,'FaceColor','r','edgecolor','none')
hold on
surf(R,F,tauHR/1e6,'FaceColor','b','edgecolor','none')

figure(2)
clf
hold on 
f1=0.22;
f1ID=find(f==f1);
plot(2*r(1:10)/1e-9,tauBH(f1ID,1:10)/1e6,'r','Linewidth',2)
plot(2*r(5:npr)/1e-9,tauHR(f1ID,5:npr)/1e6,'b','Linewidth',2)
grid on
xlabel('d [nm]')
ylabel('\tau_c [MPa]')
set(gca,'fontSize',fontSize)



==> figures/precipitateStress.m <==
clear all
close all
clc

nu=1/3;
mu=1;
ev=0.01;
R=1;
z=0.5;
L=mu*(1+nu)/(1-2*nu);
I=eye(3,3);
sIN=-2*ev*L*I;

np=50;
x=[-np:np]/np*R*2;
y=[-np:np]/np*R*2;

[X1,X2]=meshgrid(x,y);
X{1}=X1;
X{2}=X2;
X{3}=z;

%return
r=sqrt(X{1}.^2+X{2}.^2+X{3}^2);

for i=1:3
    for j=1:3
        S=ev*L*R^3*(I(i,j)./r.^3-3*X{i}.*X{j}./r.^5).*(r>R)+sIN(1,1).*(r<R);
%S11=ev*L*R^3*(I(1,1)./r.^3-3*X.*X./r.^5).*(r>R)+sIN(1,1).*(r<R);
eval(['S' num2str(i) num2str(j) '=S;'])
    end
end
surf(X{1},X{2},S13)
view([0,90])

==> figures/tc_vs_f_full.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

f_disc=[0.1:0.01:0.9]; % discretized radius vector

hFig=figure();

clrs={'b','k','m','g','r','c'};

%shearing
R_shear=[25 50 100];

DD_25_shear=[2*25./[55.55 62.5];
 [0.004225 0.00375]*G/1e6]; 

DD_50_shear=[2*50./[111.11 125];
[0.00425 0.0037]*G/1e6];  

DD_100_shear=[2*100./[222.22];
[0.00415]*G/1e6];  

% loop and shear
R_loopShear=[25 50 100];

DD_25_loopShear=[2*25./[75 93.75 125 150 187.5 250 375];
 [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 

DD_50_loopShear=[2*50./[150 187.5 250 300 375 500 750];
[0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6];  

DD_100_loopShear=[2*100./[250 300 375 500 600 750 1000 1500];
[0.0035 0.0026 0.002 0.00155 0.001245 0.00101 0.00075 0.000545]*G/1e6];  

%%%%%% single dislocation DDD results %%%%%%%%
                
DD_25_single=[2*25./[55.55 62.5 75 93.75 125 150 187.5 250 375 500 666.67 1000 1500 2000];
                    [0.0081 0.007 0.005 0.00345 0.00238 0.00191 0.00146 0.00106 0.00067 0.000498 0.000375 0.0003 0.000207 0.000149]*G/1e6];
                
DD_50_single=[2*50./[111.11 125 150 187.5 250 300 375 500 750 1000];
                    [0.0083 0.00618 0.00425 0.00295 0.00198 0.00154 0.00116 0.00082 0.00054 0.0004]*G/1e6];
                
DD_100_single=[2*100./[222.22 250 300 375 500 600 750 1000 1500 2000 4000];
               [0.00775 0.00525 0.00329 0.00218 0.00135 0.00107 0.00084 0.00059 0.000414 0.00034 0.00015]*G/1e6];


plot(DD_25_single(1,:),DD_25_single(2,:),'b--','Linewidth',lw,'markersize',msz);hold on;
plot(DD_25_shear(1,:),DD_25_shear(2,:),'bd','Linewidth',lw,'markersize',msz);hold on;
plot(DD_25_loopShear(1,:),DD_25_loopShear(2,:),'b+','Linewidth',lw,'markersize',msz);hold on;

plot(DD_50_single(1,:),DD_50_single(2,:),'k--','Linewidth',lw,'markersize',msz);hold on;
plot(DD_50_shear(1,:),DD_50_shear(2,:),'kd','Linewidth',lw,'markersize',msz);hold on;
plot(DD_50_loopShear(1,:),DD_50_loopShear(2,:),'k+','Linewidth',lw,'markersize',msz);hold on;

plot(DD_100_single(1,:),DD_100_single(2,:),'m--','Linewidth',lw,'markersize',msz);hold on;
plot(DD_100_shear(1,:),DD_100_shear(2,:),'md','Linewidth',lw,'markersize',msz);hold on;
plot(DD_100_loopShear(1,:),DD_100_loopShear(2,:),'m+','Linewidth',lw,'markersize',msz);hold on;


xmin=0.1, xmax=0.9; 
% ylim([0 200]); 
xlim([xmin xmax]); 

ylabel('$\tau_c(MPa)$','Interpreter','Latex',...
    'Fontsize',fsz); 
xlabel('$f$','Interpreter','Latex',...
    'Fontsize',fsz);
legend({'$R=25,DDD,single$','$R=25,DDD,pair,double ~ shearing$','$R=25,DDD,pair,looping~and ~ shearing$', ...
        '$R=50,DDD,single$','$R=50,DDD,pair,double ~ shearing$','$R=50,DDD,pair,looping~and~shearing$',...
        '$R=100,DDD,single$','$R=100,DDD,pair,double~shearing$','$R=100,DDD,pair,looping~and~shearing$'},'Interpreter','Latex',...
       'Fontsize',fsz,'Location','southeastoutside');

   
%annotation('textbox',[0.5 0.6 0.3 0.3],'String','$r=100 \, nm$','FitBoxToText','on',...
%                 'Interpreter','Latex','Fontsize',fsz,'EdgeColor','none');

legend boxoff
xticks(xmin:0.1:xmax);
% xlim([0 0.002]);
% ylim([0 700]);
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 1100 600]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_vs_f_full_pair.pdf');






==> figures/tc_vs_f_full_misfit_doubleLoop.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

clrs={'b','k','m','g','r','c'};


misfit=[-0.005 -0.003 -0.001 0.0 0.001 0.003 0.005]; 


%%% below
%DD_200_below=[0.000585 0.00059 0.00071 0.00069 0.00068 0.0065  0.00064]*G/1e6; 
DD_200_below_ll=[[0.000705 0.00069 0.00068 0.00065  0.00064]*G/1e6; 
                 [-0.001 0.0 0.001 0.003 0.005]]; 
DD_200_below_lsp=[[0.000585 0.00059]*G/1e6; 
                  [-0.005 -0.003]]; 

DD_200_eq_e0=0.00076*G/1e6; 
              
DD_300_below_ll=[[0.000555 0.00052 0.000497 0.000495 0.000481  0.000488]*G/1e6; 
                 [-0.003 -0.001 0.0 0.001 0.003 0.005]];
             
DD_300_below_lsp=[[0.000478]*G/1e6;
                  [-0.005]]; 
              
DD_300_eq_e0=0.00057*G/1e6; 

DD_300_e0=0.000497*G/1e6; 
             
% DD_400_below=[0.000405 0.000455 0.0004225 0.0004 0.0003955 0.0003755 0.0004025]*G/1e6; 
DD_400_below_ll=[[0.000455 0.0004225 0.0004 0.0003955 0.0003755 0.0004025]*G/1e6; 
                  [-0.003 -0.001 0.0 0.001 0.003 0.005]];
DD_400_below_lsp=[[0.000405]*G/1e6;
                  [-0.005]]; 
              
DD_400_eq_e0=0.00045*G/1e6; 

%%%% r=50 %%%%
hFig=figure();
% plot(DD_200_below_ll(2,:),DD_200_below_ll(1,:)-DD_200_eq_e0,'r*','Linewidth',lw,'markersize',msz);hold on;
% plot(DD_200_below_lsp(2,:),DD_200_below_lsp(1,:)-DD_200_eq_e0,'rs','Linewidth',lw,'markersize',msz);hold on;

plot(DD_300_below_ll(2,:),DD_300_below_ll(1,:)-DD_300_e0,'b*','Linewidth',lw,'markersize',msz);hold on;
plot(DD_300_below_lsp(2,:),DD_300_below_lsp(1,:)-DD_300_e0,'bs','Linewidth',lw,'markersize',msz);hold on;

% plot(DD_400_below_ll(2,:),DD_400_below_ll(1,:)-DD_400_eq_e0,'m*','Linewidth',lw,'markersize',msz);hold on;
% plot(DD_400_below_lsp(2,:),DD_400_below_lsp(1,:)-DD_400_eq_e0,'ms','Linewidth',lw,'markersize',msz);hold on;

% plot(misfit,DD_below(3)*ones(length(DD_200_below),1),'m-','Linewidth',lw,'markersize',msz);hold on;

% ylabel('$\tau_c(MPa)$','Interpreter','Latex',...
%      'Fontsize',fsz); 
% xlabel('$misfit$','Interpreter','Latex',...
%      'Fontsize',fsz);
% legend({'$with$','$without$'},'Interpreter','Latex',...
%        'Fontsize',fsz-4,'Location','northwest');
   
%annotation('textbox',[0.5 0.6 0.3 0.3],'String','$r=100 \, nm$','FitBoxToText','on',...
%                 'Interpreter','Latex','Fontsize',fsz,'EdgeColor','none');
grid on

legend({'Looping','Pinning'},...
        'Fontsize',fsz-6,'Location','northeast');

% annotation('textbox',[.2 .6 .3 .3],'String','f=0.06','interpreter','latex',...
%             'fontsize',fsz-2,'FitBoxToText','on','EdgeColor','none');

%%%%% r= pi/4*300 %%%%%%
%%%%% f=0.06 %%%%%%%


% legend boxoff
xticks(misfit);
ylabel('$\Delta \sigma (MPa)$','interpreter','latex');
xlabel('$\epsilon_m$','interpreter','latex');
% % xlim([0 0.002]);
ylim([-5 10]);
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 600 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_misfit_doubleLoop.pdf');










==> figures/tc_vs_f_full_misfit_doubleShear.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

clrs={'b','k','m','g','r','c'};


misfit=[-0.005 -0.003 -0.001 0.0 0.001 0.003 0.005]; 


%%% below 
% DD_50_below=[0.004445  0.004 0.003528 0.0032 0.0029  0.00321  0.00365]*G/1e6;

DD_50_below_ls=[[0.0049]*G/1e6;
                [0.005]]; 
            
DD_50_below_ss=[[0.00436 0.00395 0.00349 0.00355 0.00351  0.00398]*G/1e6;
                [-0.005 -0.003 -0.001 0.0 0.001 0.003]];
            
DD_50_eq_e0=0.00425*G/1e6; 
            
% DD_100_below=[0.00477  0.00435 0.00379 0.00355 0.00324 0.00332  0.0047]*G/1e6;  
DD_100_below_ls=[ [0.00344 0.00405 0.00538]*G/1e6;
                  [0.001 0.003 0.005]];
              
DD_100_below_ss=[ [0.0046  0.00425 0.003255 0.00351]*G/1e6;
                  [-0.005 -0.003 -0.001 0.0]];

DD_100_eq_e0=0.00415*G/1e6;

% DD_200_below=[0.00332 0.003115 0.003175 0.00331 0.003536 0.00435  0.0049]*G/1e6; %m=-0.005 has boundary generated mechanism
DD_200_below_ls=[ [0.003155 0.0033 0.00382 0.0049  0.00565]*G/1e6;
                  [-0.001 0.0 0.001 0.003 0.005] ];
              
DD_200_below_ss=[ [0.00321 0.00305]*G/1e6;
                  [-0.005 -0.003]];

DD_200_eq_e0=0.004*G/1e6; 

DD_200_e0=0.0033*G/1e6; 

%%%% r=50 %%%%
hFig=figure();
% plot(DD_50_below_ls(2,:),DD_50_below_ls(1,:)-DD_50_eq_e0,'b+','Linewidth',lw,'markersize',msz);hold on;
% plot(DD_50_below_ss(2,:),DD_50_below_ss(1,:)-DD_50_eq_e0,'bd','Linewidth',lw,'markersize',msz);hold on;
% 
% plot(DD_100_below_ls(2,:),DD_100_below_ls(1,:)-DD_100_eq_e0,'r+','Linewidth',lw,'markersize',msz);hold on;
% plot(DD_100_below_ss(2,:),DD_100_below_ss(1,:)-DD_100_eq_e0,'rd','Linewidth',lw,'markersize',msz);hold on;

plot(DD_200_below_ls(2,:),DD_200_below_ls(1,:)-DD_200_e0,'k+','Linewidth',lw,'markersize',msz);hold on;
plot(DD_200_below_ss(2,:),DD_200_below_ss(1,:)-DD_200_e0,'kd','Linewidth',lw,'markersize',msz);hold on;

grid on

legend({'loop-shear','Shearing'},...
        'Fontsize',fsz-6,'Location','northwest');
%     
% % annotation('textbox',[.5 .6 .3 .3],'String','f=0.69','interpreter','latex',...
% %             'fontsize',fsz-2,'FitBoxToText','on','EdgeColor','none');
% 
% % legend boxoff
% xticks(misfit);

%%%%%% r=200, f=0.69 %%%%%%%

% % % xlim([0 0.002]);
ylim([-100 200]);
ylabel('$\Delta \sigma (MPa)$','interpreter','latex');
xlabel('$\epsilon_m$','interpreter','latex');
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 600 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_misfit_doubleShear.pdf');










==> figures/tc_vs_f_full_misfit_doubleShear_f_afjusted.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

clrs={'b','k','m','g','r','c'};


misfit=[-0.005 -0.003 -0.001 0.0 0.001 0.003 0.005]; 


%%% below 
% DD_50_below=[0.004445  0.004 0.003528 0.0032 0.0029  0.00321  0.00365]*G/1e6;

DD_50_below_ls=[[0.0049]*G/1e6;
                [0.005]]; 
            
DD_50_below_ss=[[0.00436 0.00395 0.00349 0.00355 0.00351  0.00398]*G/1e6;
                [-0.005 -0.003 -0.001 0.0 0.001 0.003]];
            
DD_50_eq_e0=0.00425*G/1e6; 
            
% DD_100_below=[0.00477  0.00435 0.00379 0.00355 0.00324 0.00332  0.0047]*G/1e6;  
DD_100_below_ls=[ [0.00344 0.00405 0.00538]*G/1e6;
                  [0.001 0.003 0.005]];
              
DD_100_below_ss=[ [0.0046  0.00425 0.003255 0.00351]*G/1e6;
                  [-0.005 -0.003 -0.001 0.0]];

DD_100_eq_e0=0.00415*G/1e6;

% DD_200_below=[0.00332 0.003115 0.003175 0.00331 0.003536 0.00435  0.0049]*G/1e6; %m=-0.005 has boundary generated mechanism
DD_200_below_ls=[ [0.003155 0.0033 0.00382 0.0049  0.00565]*G/1e6;
                  [-0.001 0.0 0.001 0.003 0.005] ];
              
DD_200_below_ss=[ [0.00321 0.00305]*G/1e6;
                  [-0.005 -0.003]];

DD_200_eq_e0=0.004*G/1e6; 

%%%% r=50 %%%%
hFig=figure();
plot(DD_50_below_ls(2,:),DD_50_below_ls(1,:)-DD_50_eq_e0,'b+','Linewidth',lw,'markersize',msz);hold on;
plot(DD_50_below_ss(2,:),DD_50_below_ss(1,:)-DD_50_eq_e0,'bd','Linewidth',lw,'markersize',msz);hold on;

plot(DD_100_below_ls(2,:),DD_100_below_ls(1,:)-DD_100_eq_e0,'r+','Linewidth',lw,'markersize',msz);hold on;
plot(DD_100_below_ss(2,:),DD_100_below_ss(1,:)-DD_100_eq_e0,'rd','Linewidth',lw,'markersize',msz);hold on;

plot(DD_200_below_ls(2,:),DD_200_below_ls(1,:)-DD_200_eq_e0,'k+','Linewidth',lw,'markersize',msz);hold on;
plot(DD_200_below_ss(2,:),DD_200_below_ss(1,:)-DD_200_eq_e0,'kd','Linewidth',lw,'markersize',msz);hold on;

grid on

legend({'R=50-loopShear','R=50-doubleShear','R=100-loopShear','R=100-doubleShear',...
        'R=200-loopShear','R=200-doubleShear'},...
        'Fontsize',fsz-6,'Location','northwest');
    
annotation('textbox',[.5 .6 .3 .3],'String','f=0.9','interpreter','latex',...
            'fontsize',fsz-2,'FitBoxToText','on','EdgeColor','none');

% legend boxoff
xticks(misfit);
% % xlim([0 0.002]);
ylim([-130 150]);
ylabel('$\Delta \sigma (MPa)$','interpreter','latex');
xlabel('$\epsilon_m$','interpreter','latex');
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 600 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_misfit_doubleShear.pdf');










==> figures/tc_vs_f_full_misfit_loopShear.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 22;      % Fontsize
lw = 2.0;      % LineWidth
msz = 10;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

clrs={'b','k','m','g','r','c'};

% %shearing
% R_shear=[25 50 100];
% 
% DD_25_shear=[2*25./[55.55 62.5];
%  [0.004225 0.00375]*G/1e6]; 
% 
% DD_50_shear=[2*50./[111.11 125];
% [0.00425 0.0037]*G/1e6];  
% 
% DD_100_shear=[2*100./[222.22];
% [0.00415]*G/1e6];  

% loop and shear
misfit=[-0.005 -0.003 -0.001 0.0 0.001 0.003 0.005]; 

% DD_25_loopShear=[2*25./[75 93.75 125 150 187.5 250 375];
%  [0.0021 0.0018 0.00127 0.001 0.00075 0.00056 0.00039]*G/1e6]; 
% 
% DD_50_loopShear=[2*50./[150 187.5 250 300 375 500 750];
% [0.00275 0.00177 0.001235 0.00104 0.000845 0.00064 0.000425]*G/1e6];  

R=[50 100 200]; 

% DD-equatorial for r=25 is 0.001835
DD_equatorial=[0.001736 0.002 0.00242]*G/1e6;

DD_above=[0.00142 0.001667 0.00194]*G/1e6;

%DD_below=[0.00142 0.001667 0.00204]*G/1e6; 
DD_below=[0.00142 0.001667 0.00194]*G/1e6; 


%%% equatorial
DD_25_equatorial=[0.001835 0.001835 0.001835 0.001835]*G/1e6;  % 0.001835

DD_50_equatorial=[0.00173 0.0017325 0.0017325 0.0017325]*G/1e6; % 0.001736

DD_100_equatorial=[0.00202 0.00202 0.002 0.002 ]*G/1e6;  % 0.002

DD_200_equatorial=[0.00241  0.00241 0.00241 0.0024]*G/1e6;  % 0.00242


%%% below
DD_50_below_lsp=[[0.002125 0.00205 0.00161 0.00142]*G/1e6;
                 [-0.005 -0.003 -0.001 0.0]];
DD_50_below_ls=[ [0.00157 0.00202 0.00215]*G/1e6;
                 [0.001 0.003 0.005]]; 
             
DD_50_eq_e0=0.00177*G/1e6; 


DD_100_below_lsp=[ [0.00193 0.00167]*G/1e6;
                   [-0.005 -0.003]]; 
DD_100_below_ls=[ [0.00167 0.00167 0.0017 0.00199  0.00224]*G/1e6;
                  [-0.001 0.0 0.001 0.003 0.005]];
                                                   
DD_100_eq_e0=0.002*G/1e6; 
DD_100_e0= 0.00167*G/1e6; 
%DD_200_below=[0.00154 0.00124 0.00192 0.00203]*G/1e6; 

% DD_200_below=[0.001495 0.001285 0.00174 0.00193 0.00188  0.00196]*G/1e6;

DD_200_below_lsp=[ [0.001495 0.001285]*G/1e6;
                   [-0.005 -0.003]]; 
DD_200_below_ls=[ [0.00174 0.00193]*G/1e6;
                  [-0.001 0.001]];
DD_200_below_ll=[ [0.00188 0.00196]*G/1e6;
                    [0.003 0.005] ]; 
% DD_below=[DD_50_below;DD_100_below;DD_200_below]; 
DD_200_eq_e0=0.00245*G/1e6; 


hFig=figure();
% plot(DD_50_below_lsp(2,:),DD_50_below_lsp(1,:) - DD_50_eq_e0,'bs','Linewidth',lw,'markersize',msz);hold on;
%plot(DD_50_below_ls(2,:),DD_50_below_ls(1,:) - DD_50_eq_e0,'b+','Linewidth',lw,'markersize',msz);hold on;

plot(DD_100_below_lsp(2,:),DD_100_below_lsp(1,:) - DD_100_e0,'rs','Linewidth',lw,'markersize',msz);hold on;
plot(DD_100_below_ls(2,:),DD_100_below_ls(1,:) - DD_100_e0,'r+','Linewidth',lw,'markersize',msz);hold on;

%plot(DD_200_below_lsp(2,:),DD_200_below_lsp(1,:) - DD_200_below_e0,'ks','Linewidth',lw,'markersize',msz);hold on;
%plot(DD_200_below_ls(2,:),DD_200_below_ls(1,:) - DD_200_below_e0,'k+','Linewidth',lw,'markersize',msz);hold on;
%plot(DD_200_below_ll(2,:),DD_200_below_ll(1,:) - DD_200_below_e0,'k*','Linewidth',lw,'markersize',msz);hold on;

legend({'Pinning','loop-shear'},...
        'Fontsize',fsz-6,'Location','northwest');

%%%%% r= pi/4*100 %%%%%%
%%%%% f=0.24 %%%%%%%
grid on
    
ylabel('$\Delta \sigma (MPa)$','interpreter','latex');
xlabel('$\epsilon_m$','interpreter','latex');

% annotation('textbox',[.2 .6 .3 .3],'String','f=0.24','interpreter','latex',...
%             'fontsize',fsz-2,'FitBoxToText','on','EdgeColor','none');
    
% legend boxoff
xticks(misfit);
% % xlim([0 0.002]);
ylim([-30 50]);
set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
set(hFig, 'Position', [100 100 600 500]);
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_misfit_loopShear.pdf');










==> figures/tc_vs_f_single.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 2.0;      % LineWidth
msz = 6;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

fmax=8/3/pi; 

fmin=0.005; 

% r=25, lambda=1000, tc_bks=2.47e-4, tc_dd=3e-4 
% r=25, lambda=2000, tc_bks=1.21e-4, tc_dd=1.49e-4
% r=25, lambda=1500, tc_bks=1.62e-4, tc_dd=2.07e-4
% r=25, lambda=500, tc_bks=5.17e-4, tc_dd=4.98e-4

r=25; 
lambda_1=[52.63 55.55]; 
lambda_2=[62.5 75 93.75 125 150 187.5 250 375 500 666.67 1000 1500 2000];
f_1=32/3/pi * r^2./lambda_1.^2;
f_2=32/3/pi* r^2 ./lambda_2.^2;
tc_1=[0.00915 0.0081]*G/1e6; 
tc_2=[0.007 0.005 0.00345 0.00238 0.00191 0.00146 0.00106 0.00067 0.000498 0.000375 0.0003 0.000207 0.000149]*G/1e6;

f_disc=[fmin:0.001:fmax]; % discretized radius vector
rmod=1*r; 
L_disc= (sqrt(32/3/pi ./f_disc) ) * rmod*1e-9;  ; %1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9); 
Lprime_disc=  (sqrt(32/3/pi ./f_disc) -2 ) * rmod*1e-9; 
% L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% f_disc=2 * r ./ lambda_disc; 

tc_disc_shearing=APB/b*sqrt(3*pi^2*APB.*f_disc*rmod*1e-9/32/(0.5*G*b^2))  ; %APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
    
%tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 

tc_disc_orowan= G*b/2/pi./Lprime_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 

% tc_disc_orowan_supAlloy=G*b./L_supAlloy/1e6; 


hFig=figure();
semilogx(f_disc,tc_disc_orowan,'k-','LineWidth',lw); 
hold on;
% plot(f,tc_2d,'ro-','LineWidth',lw);
semilogx(f_1,tc_1,'kd','LineWidth',lw);
hold on; 
semilogx(f_2,tc_2,'k*','LineWidth',lw);
%hold on; 
%plot(f,tc_single_5b,'bo-','LineWidth',lw);
% plot(0.4,78,'ko');



r=50; 

%lambda=[125 150 187.5 250 300 375 500 750 1000];
lambda_1=[105.26 111.11];
lambda_2=[125 150 187.5 250 300 375 500 750 1000];
f_1=  32/3/pi* r^2 ./lambda_1.^2; %2*r./lambda_1;
f_2=  32/3/pi* r^2 ./lambda_2.^2; %2*r./lambda_2;
tc_1=[0.009125 0.0083]*G/1e6;
tc_2=[0.00618 0.00425 0.00295 0.00198 0.00154 0.00116 0.00082 0.00054 0.0004]*G/1e6;

f_disc=[fmin:0.001:fmax]; % discretized radius vector
rmod=1*r; 
L_disc= (sqrt(32/3/pi ./f_disc) ) * rmod*1e-9; %1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9);
Lprime_disc=  (sqrt(32/3/pi ./f_disc) -2 ) * rmod*1e-9; 
% L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% f_disc=2 * r ./ lambda_disc; 

tc_disc_shearing= APB/b*sqrt(3*pi^2*APB.*f_disc*rmod*1e-9/32/(0.5*G*b^2))  ; %APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
    
%tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 

tc_disc_orowan= G*b/2/pi./Lprime_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 

semilogx(f_disc,tc_disc_orowan,'r-','LineWidth',lw); 
hold on;
% semilogx(f_disc,tc_disc_shearing,'r.','LineWidth',lw); 
% hold on;
% plot(f,tc_2d,'ro-','LineWidth',lw);
semilogx(f_1,tc_1,'rd','LineWidth',lw);
hold on; 
semilogx(f_2,tc_2,'r*','LineWidth',lw);
%hold on; 
%plot(f,tc_single_5b,'bo-','LineWidth',lw);
% plot(0.4,78,'ko');


w=1.0; 

r=100;
%lambda_1=[222.22];
lambda_2=[210.52 222.22 250 300 375 500 600 750 1000 1500 2000 4000];
%f_1=2*r./lambda_1;
f_2=32/3/pi* r^2./lambda_2.^2;
%tc_1=[0.00775]*G/1e6; 
tc_2=[0.00887 0.00775 0.00525 0.00329 0.00218 0.00135 0.00107 0.00084 0.00059 0.000414 0.00034 0.00015]*G/1e6;
% tc_single_5b=[0.00719 0.0043 0.0028 0.00175 0.0014 0.00114 0.00084 0.00062]*G/1e6;
tc_2d=[0.00582 0.00437 0.00339 0.00268 0.00222 0.00188 0.00156 0.00110]*G/1e6; 

f_disc=[fmin:0.01:fmax]; % discretized radius vector
rmod=1*r; 
L_disc = (sqrt(32/3/pi ./f_disc) ) * rmod*1e-9;   % ((pi./f_disc).^0.5 - 2)* rmod*1e-9; %1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9); 
Lprime_disc=  (sqrt(32/3/pi ./f_disc) -2 ) * rmod*1e-9; 
% L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% f_disc=2 * r ./ lambda_disc; 

tc_disc_shearing= APB/b*sqrt(3*pi^2*APB.*f_disc*rmod*1e-9/32/(0.5*G*b^2))  ; %APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
    
%tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 

tc_disc_orowan= G*b/2/pi./Lprime_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 

% tc_disc_orowan_supAlloy=G*b./L_supAlloy/1e6; 

semilogx(f_disc,tc_disc_orowan,'b-','LineWidth',lw); 
hold on;
% semilogx(f_disc,tc_disc_shearing,'b.-','LineWidth',lw); 
% hold on;
%semilogx(f_1,tc_1,'bd','LineWidth',lw);
%hold on; 
semilogx(f_2,tc_2,'b*','LineWidth',lw);
%hold on; 
%plot(f,tc_single_5b,'bo-','LineWidth',lw);
% plot(0.4,78,'ko');
hold on; 


xpos=8/3/pi; ymax=800; 
plot([xpos xpos],[0 ymax],'k--','LineWidth',lw-1); hold on; 
plot([fmin 0.9],[APB/b/1e6 APB/b/1e6],'k--','LineWidth',lw-1);

ylabel('$\tau_c(MPa)$','Interpreter','Latex',...
    'Fontsize',fsz); 
xlabel('$f$','Interpreter','Latex',...
    'Fontsize',fsz);
legend({'$r=25, BKS$','$r=25, DDD, shearing$','$r=25, DDD, looping$','$r=50, BKS$','$r=50,DDD,shearing$',...
        '$r=50, DDD, looping$','$r=100, BKS$', '$r=100, DDD, looping$'},'Interpreter','Latex',...
      'Fontsize',fsz-4,'Location','NorthWest','Position',[0.3 0.5 0.1 0.2]);

% annotation('textbox',[0.5 0.6 0.3 0.3],'String','$r=25 \, nm$','FitBoxToText','on',...
%                  'Interpreter','Latex','Fontsize',fsz,'EdgeColor','none');

legend boxoff
% xticks(xmin:0.1:xmax);
% xlim([0 0.002]);
%  ylim([0 0.9]);

annotation('textbox',[0.8 0.1 0.2 0.2],'String',{'$f_{max}$'},'FitBoxToText','on',...
            'EdgeColor','none','interpreter','latex','fontsize',fsz);
        
annotation('textbox',[0.6 0.625 0.2 0.2],'String',{'$\frac{\gamma_{APB}}{b}$'},'FitBoxToText','on',...
            'EdgeColor','none','interpreter','latex','fontsize',fsz);

xmin=0.01; xmax=0.9; 
ylim([0 ymax]); 
xlim([xmin xmax]); 

% ax.XAxis.TickLabelFormat = '%.2f';
% xtickformat('$%,.2f')
xticks([0.025 0.1 0.2 0.4 0.6 0.9]);
%tix=get(gca,'xtick')';
%set(gca,'xticklabel',num2str(tix,'%.3f'))

set(gca,'FontSize',fsz);
fig = gcf;
fig.PaperPositionMode = 'auto';
fig_pos = fig.PaperPosition;
fig.PaperSize = [fig_pos(3) fig_pos(4)];
print(gcf, '-dpdf', 'tc_vs_f_single.pdf');
set(hFig, 'Position', [100 100 550 500]);

% clc; 
% clear all; 
% close all; 

% R=100e-9;
% f=[0.1:0.01:0.8];
% L=2*R./f;
% L1=L-2*R;
% b=0.2489e-9;
% mu=76e9;
% D=2*R;
% D1=D*L1./(D+L1);
% tau=mu*b./(2*pi*L1).*((log(L1/b)).^-0.5).*(log(D1/b)+0.7).^1.5;
% 
% figure()
% plot(f,tau/1e6)


==> figures/tc_vs_f_single_50vs100.m <==
clc; 
clear all; 
close all; 

% Defaults for this blog post
width = 3;     % Width in inches
height = 3;    % Height in inches
alw = 0.75;    % AxesLineWidth
fsz = 20;      % Fontsize
lw = 2.0;      % LineWidth
msz = 6;       % MarkerSize

G=76e9; % unit of stress MPa

b=2.48e-10; % unit of length m

APB= 175e-3; % mJ/m^2 

w=1.0; 

% r=25, lambda=1000, tc_bks=2.47e-4, tc_dd=3e-4 
% r=25, lambda=2000, tc_bks=1.21e-4, tc_dd=1.49e-4
% r=25, lambda=1500, tc_bks=1.62e-4, tc_dd=2.07e-4
% r=25, lambda=500, tc_bks=5.17e-4, tc_dd=4.98e-4

r=25; 
lambda_1=[55.55]; 
lambda_2=[62.5 75 93.75 125 150 187.5 250 375 500 666.67 1000 1500 2000];
f_1=2*r./lambda_1;
f_2=2*r./lambda_2;
tc_1=[0.0081]*G/1e6; 
tc_2=[0.007 0.005 0.00345 0.00238 0.00191 0.00146 0.00106 0.00067 0.000498 0.000375 0.0003 0.000207 0.000149]*G/1e6;

f_disc=[0.025:0.001:0.9]; % discretized radius vector
rmod=1*r; 
L_disc=1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9); 
% L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% f_disc=2 * r ./ lambda_disc; 

tc_disc_shearing=APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
    
%tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 

tc_disc_orowan= G*b/2/pi./L_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 

% tc_disc_orowan_supAlloy=G*b./L_supAlloy/1e6; 


hFig=figure();
semilogx(f_disc,tc_disc_orowan,'k--','LineWidth',lw); 
% hold on;
% plot(f,tc_2d,'ro-','LineWidth',lw);
% semilogx(f_1,tc_1,'kd','LineWidth',lw);
hold on; 
semilogx(f_2,tc_2,'k*','LineWidth',lw);
%hold on; 
%plot(f,tc_single_5b,'bo-','LineWidth',lw);
% plot(0.4,78,'ko');



r=50; 

%lambda=[125 150 187.5 250 300 375 500 750 1000];
lambda_1=[111.11];
lambda_2=[125 150 187.5 250 300 375 500 750 1000];
f_1=2*r./lambda_1;
f_2=2*r./lambda_2;
tc_1=[0.0083]*G/1e6;
tc_2=[0.00618 0.00425 0.00295 0.00198 0.00154 0.00116 0.00082 0.00054 0.0004]*G/1e6;

f_disc=[0.025:0.001:0.9]; % discretized radius vector
rmod=1*r; 
L_disc=1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9); 
% L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% f_disc=2 * r ./ lambda_disc; 

tc_disc_shearing=APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
    
%tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 

tc_disc_orowan= G*b/2/pi./L_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 

semilogx(f_disc,tc_disc_orowan,'r--','LineWidth',lw); 
hold on;
% plot(f,tc_2d,'ro-','LineWidth',lw);
% semilogx(f_1,tc_1,'rd','LineWidth',lw);
% hold on; 
semilogx(f_2,tc_2,'r*','LineWidth',lw);
%hold on; 
%plot(f,tc_single_5b,'bo-','LineWidth',lw);
% plot(0.4,78,'ko');


% w=1.0; 
% 
% r=100;
% %lambda_1=[222.22];
% lambda_2=[222.22 250 300 375 500 600 750 1000 1500 2000 4000];
% %f_1=2*r./lambda_1;
% f_2=2*r./lambda_2;
% %tc_1=[0.00775]*G/1e6; 
% tc_2=[0.00775 0.00525 0.00329 0.00218 0.00135 0.00107 0.00084 0.00059 0.000414 0.00034 0.00015]*G/1e6;
% % tc_single_5b=[0.00719 0.0043 0.0028 0.00175 0.0014 0.00114 0.00084 0.00062]*G/1e6;
% tc_2d=[0.00582 0.00437 0.00339 0.00268 0.00222 0.00188 0.00156 0.00110]*G/1e6; 
% 
% f_disc=[0.05:0.01:0.9]; % discretized radius vector
% rmod=1*r; 
% L_disc=1*(2*rmod*1e-9./f_disc - 2*rmod*1e-9); 
% % L_supAlloy=(2*pi/3./f_disc).^0.5 * r*1e-9;
% % f_disc=2 * r ./ lambda_disc; 
% 
% tc_disc_shearing=APB/2/b * ( (6*APB*f_disc*r*1e-9/pi/(0.5*G*b^2)).^0.5 - f_disc )/1e6; 
%     
% %tc_disc_orowan=G*b/(2*r*1e-9) * f_disc./(1 - f_disc)/1e6;     
% Dprime= 2*rmod*1e-9*L_disc./(2*rmod*1e-9 + L_disc); 
% 
% tc_disc_orowan= G*b/2/pi./L_disc .* (log(Dprime/(1*b)) + 0.7).^1.0 /1e6; 
% 
% % tc_disc_orowan_supAlloy=G*b./L_supAlloy/1e6; 
% 
% semilogx(f_disc,tc_disc_orowan,'b--','LineWidth',lw); 
% hold on;
% %semilogx(f_1,tc_1,'bd','LineWidth',lw);
% %hold on; 
% semilogx(f_2,tc_2,'b*','LineWidth',lw);
% %hold on; 
% %plot(f,tc_single_5b,'bo-','LineWidth',lw);
% % plot(0.4,78,'ko');

ylabel('$\tau_c(MPa)$','Interpreter','Latex',...
    'Fontsize',fsz); 
xlabel('$f$','Interpreter','Latex',...
    'Fontsize',fsz);
legend({'$r=25, BKS$','$r=25, DDD, looping$','$r=50, BKS$',...
        '$r=50, DDD, looping$'},'Interpreter','Latex',...
      'Fontsize',fsz-4,'Location','NorthWest');

% annotation('textbox',[0.5 0.6 0.3 0.3],'String','$r=25 \, nm$','FitBoxToText','on',...
%                  'Interpreter','Latex','Fontsize',fsz,'EdgeColor','none');

legend boxoff
% xticks(xmin:0.1:xmax);
% xlim([0 0.002]);
%  ylim([0 0.9]);

xmin=0.1, xmax=0.6; 
ylim([0 300]); 
xlim([xmin xmax]); 

% ax.XAxis.TickLabelFormat = '%.2f';
% xtickformat('$%,.2f')
xticks([0.025 0.1 0.2 0.4 0.6 0.9]);
%tix=get(gca,'xtick')';
%set(gca,'xticklabel',num2str(tix,'%.3f'))

% set(gca,'FontSize',fsz);
% fig = gcf;
% fig.PaperPositionMode = 'auto';
% fig_pos = fig.PaperPosition;
% fig.PaperSize = [fig_pos(3) fig_pos(4)];
% print(gcf, '-dpdf', 'tc_vs_f_single_.pdf');
% set(hFig, 'Position', [100 100 550 500]);

% clc; 
% clear all; 
% close all; 

% R=100e-9;
% f=[0.1:0.01:0.8];
% L=2*R./f;
% L1=L-2*R;
% b=0.2489e-9;
% mu=76e9;
% D=2*R;
% D1=D*L1./(D+L1);
% tau=mu*b./(2*pi*L1).*((log(L1/b)).^-0.5).*(log(D1/b)+0.7).^1.5;
% 
% figure()
% plot(f,tau/1e6)

